Budget Constrained Interactive Search for Multiple Targets

Interactive graph search leverages human intelligence to categorize target labels in a hierarchy, which are useful for image classification, product categorization, and database search. However, many existing studies of interactive graph search aim at identifying a single target optimally, and suffer from the limitations of asking too many questions and not being able to handle multiple targets. To address these two limitations, in this paper, we study a new problem of budget constrained interactive graph search for multiple targets called kBM-IGS-problem. Specifically, given a set of multiple targets T in a hierarchy, and two parameters k and b, the goal is to identify a k-sized set of selections S such that the closeness between selections S and targets T is as small as possible, by asking at most a budget of b questions. We theoretically analyze the updating rules and design a penalty function to capture the closeness between selections and targets. To tackle the kBM-IGS-problem, we develop a novel framework to ask questions using the best vertex with the largest expected gain, which makes a balanced trade-off between target probability and benefit gain. Based on the kBM-IGS framework, we first propose an efficient algorithm STBIS to handle the SingleTarget problem, which is a special case of kBM-IGS. Then, we propose a dynamic programming based method kBM-DP to tackle the MultipleTargets problem. To further improve efficiency, we propose two heuristic but efficient algorithms kBM-Topk and kBM-DP+. kBM-Topk develops a variant gain function and selects the top-k vertices independently. kBM-DP+ uses an upper bound of gains and prunes disqualified vertices to save computations. Experiments on large real-world datasets with ground-truth targets verify both the effectiveness and efficiency of our proposed algorithms.

==> Figure/main.cpp <==
#include <bits/stdc++.h>
#include <omp.h>
#include <sys/time.h>

using namespace std;

typedef pair <int, int> P;
typedef long long LL;

const int Maxn = 4e6 + 5;
const int Maxh = 11;
const int S = 4;
const int Par_num = 16;

int cal_Hindex(vector <int> vec){
    vector <int> bucket;
    for (int i = 0; i <= vec.size(); i++)
        bucket.push_back(0);
    for (int i = 0; i < vec.size(); i++)
        if (vec[i] <= vec.size()) bucket[vec[i]]++;
        else bucket[vec.size()]++;
    int cnt = 0;
    for (int i = vec.size(); i >= 0; i--){
        cnt += bucket[i];
        if (cnt >= i) return i;
    }
}
struct graph{
    vector <int> edge[Maxn], h_nb[Maxn];
    unordered_set <int> edge2[Maxn];
    unordered_set <int> degree_bucket[Maxn];
    unordered_map <int, int> ah[Maxn];
    int n, m, h_deg[Maxn], deg[Maxn], h, coreness[Maxn], update[Maxn], HI[2][Maxn];
    int LB1[Maxn], LB2[Maxn], LB3[Maxn], setLB[Maxn], UB[Maxn], my_coreness[Maxn];
    void init(int x){
        for (int i = 1; i <= x; i++){
            edge[i].clear();
            edge2[i].clear();
        }
    }
    void add_edge(int x, int y){
        edge[x].push_back(y);
        edge[y].push_back(x);
    }
    void add_edge2(int x, int y){
        edge2[x].insert(y);
        edge2[y].insert(x);
    }
    void init_edge2(){
        for (int u = 1; u <= n; u++){
            for (int i = 0; i < edge[u].size(); i++){
                int v = edge[u][i];
                if (u < v) add_edge2(u, v);
            }
        }
    }
    void input(){
        scanf("%d %d", &n, &m);
        init(n);
        for (int i = 1; i <= m; i++){
            int x, y;
            scanf("%d %d", &x, &y);
            add_edge(x, y);
            //add_edge2(x, y);
        }
    }
    void output(){
        printf("%d %d\n", n, m);
        for (int i = 1; i <= n; i++){
            for (int j = 0; j < edge[i].size(); j++)
                if (edge[i][j] > i)
                    printf("%d %d\n", i, edge[i][j]);
        }
    }
    void bfs(int x, int h){
        h_nb[x].clear(), h_deg[x] = 0;
        queue <P> q;
        unordered_map <int, bool> vis;
        int cnt = 0;
        q.push(P(x, 1));
        vis[x] = true;
        while (!q.empty()){
            P tmp = q.front();
            q.pop();
            int u = tmp.first, dist = tmp.second;
            for (int i = 0; i < edge[u].size(); i++){
                int v = edge[u][i];
                //cout << u << " " << v << endl;
                if (vis.find(v) != vis.end()) continue;
                vis[v] = true;
                h_deg[x]++, h_nb[x].push_back(v);
                if (dist <= h - 1) q.push(P(v, dist + 1));
            }
        }
    }
    void cal_deg(int H){
        h = H;
        for (int i = 0; i <= n; i++){
            h_nb[i].clear(), h_deg[i] = 0, coreness[i] = -1;
            degree_bucket[i].clear(), ah[i].clear();
        }
        //HI[0].clear(), HI[1].clear();
        //HI[0].push_back(0), HI[1].push_back(0);
        #pragma omp parallel for num_threads(Par_num)
        for (int i = 1; i <= n; i++){
            //cout << i << endl;
            bfs(i, h);
            //cout << h_deg[i] << endl;
            HI[0][i] = h_deg[i];
            HI[1][i] = h_deg[i];
        }
    }

    void del_vertex(int u){
        unordered_set <int>::iterator ite;
        for (ite = edge2[u].begin(); ite != edge2[u].end(); ite++){
            int v = *ite;
            edge2[v].erase(u);
        }
        edge2[u].clear();
    }

    int Hi_computation(int x, int round){
        unordered_map <int, int> id;
        vector <int> AH, val[2];
        for (int i = 0; i < h_nb[x].size(); i++){
            AH.push_back(-1), val[0].push_back(-1), val[1].push_back(-1);
            id[h_nb[x][i]] = i;
        }
        vector <int> vec[2];
        for (int i = 0; i < edge[x].size(); i++){
            int y = edge[x][i];
            AH[id[y]] = val[0][id[y]] = HI[round][y];
            //tag[0][id[y]] = true;
            //AH.push_back(HI[round][y]);
            vec[0].push_back(id[y]);
        }
        for (int i = 2; i <= h; i++){
            vec[(i & 1) ^ 1].clear();
            for (int j = 0; j < vec[i & 1].size(); j++){
                int u = vec[i & 1][j];
                //if (x) cout << u << endl;
                for (int k = 0; k < edge[h_nb[x][u]].size(); k++){
                    int v = edge[h_nb[x][u]][k];
                    if (v == x) continue;
                    if (min(val[i & 1][u], HI[round][v]) > AH[id[v]]){
                        val[(i & 1) ^ 1][id[v]] = AH[id[v]] = min(val[i & 1][u], HI[round][v]);
                        //tag[(i & 1) ^ 1][id[v]] = true;
                        vec[(i & 1) ^ 1].push_back(id[v]);
                    }
                }
            }
        }
        for (int i = 0; i < h_nb[x].size(); i++)
            ah[x][h_nb[x][i]] = AH[i];
        //if (x == 1) for (int i = 0; i < AH.size(); i++) printf("%d\n", AH[i]);
        return cal_Hindex(AH);
    }
    int Hi_computation_fast(int x, int round){
        vector <int> AH;
        for (int i = 0; i < h_nb[x].size(); i++){
            int y = h_nb[x][i];
            AH.push_back(HI[round][y]);
        }
        return cal_Hindex(AH);
    }
    void Update(int x, int round, int pre_val, int now_val){
        for (int i = 0; i < h_nb[x].size(); i++){
            int  y = h_nb[x][i];
            if (ah[y].find(x) == ah[y].end()){
                if (pre_val >= HI[round][y] && now_val < HI[round][y])
                    update[y] = true;
            }
            else{
                if (pre_val >= HI[round][y] && now_val < min(ah[y][x], HI[round][y]))
                    update[y] = true;
            }
        }
    }
    int core_decomposition(int h, bool asyn, bool opt2, bool opt3,
                           int& Round1, int& Round2, int& Cnt1, int& Cnt2){
        bool tag = true;
        int round = 0;
        for (int i = 1; i <= n; i++) update[i] = true;
        if (opt3){
            while(tag){
                tag = false;
                Round1++;
                #pragma omp parallel for num_threads(Par_num)
                for (int i = 1; i <= n; i++){
                    if (opt2 && !update[i]) continue;
                    update[i] = false;
                    Cnt1++;
                    if (!asyn){
                        HI[round ^ 1][i] = Hi_computation_fast(i, round);
                        if (HI[round ^ 1][i] != HI[round][i])
                            tag = true, Update(i, round, HI[round][i], HI[round ^ 1][i]);
                    }else{
                        int tmp = Hi_computation_fast(i, round);
                        if (tmp != HI[round][i]){
                            Update(i, round, HI[round][i], tmp);
                            HI[round][i] = tmp, tag = true;
                        }
                    }
                }
                if (!asyn) round ^= 1;
            }
        }
        //for (int i = 1; i <= n; i++) cout << HI[round][i] << endl;
        tag = true;
        for (int i = 1; i <= n; i++) update[i] = true;
        while(tag){
            tag = false;
            Round2++;
            #pragma omp parallel for num_threads(Par_num)
            for (int i = 1; i <= n; i++){
                if (opt2 && !update[i]) continue;
                update[i] = false;
                Cnt2++;
                if (!asyn){
                    HI[round ^ 1][i] = Hi_computation(i, round);
                    //cout << i << " " << HI[round ^ 1][i] << " " << HI[round][i] << endl;
                    if (HI[round ^ 1][i] != HI[round][i])
                        tag = true, Update(i, round, HI[round][i], HI[round ^ 1][i]);
                }else{
                    int tmp = Hi_computation(i, round);
                    if (tmp != HI[round][i]){
                        Update(i, round, HI[round][i], tmp);
                        HI[round][i] = tmp, tag = true;
                    }
                }
            }
            if (!asyn) round ^= 1;
        }
        for (int i = 1; i <= n; i++){
            //printf("%d %d %d\n", i, coreness[i], HI[round][i]);
            my_coreness[i] = HI[round][i];
        }
        return round;
    }
    void delete_edge(int x, int y){
        bool tag = true;
        int round = 0;
        for (int i = 1; i <= n; i++) update[i] = true;
        #pragma omp parallel for num_threads(Par_num)
        for (int i = 0; i < h_nb[x].size(); i++){
            if (h_nb[x][i] != y) bfs(h_nb[x][i], h);
        }
        #pragma omp parallel for num_threads(Par_num)
        for (int i = 0; i < h_nb[y].size(); i++){
            if (h_nb[x][i] != x) bfs(h_nb[y][i], h);
        }
        bfs(x, h), bfs(y, h);
        for (int i = 1; i <= n; i++){
            HI[round][i] = my_coreness[i];
        }
        while(tag){
            tag = false;
            #pragma omp parallel for num_threads(Par_num)
            for (int i = 1; i <= n; i++){
                if (my_coreness[i] > min(my_coreness[x], my_coreness[y]))
                    continue;
                int tmp = Hi_computation(i, round);
                if (tmp != HI[round][i]){
                    Update(i, round, HI[round][i], tmp);
                    HI[round][i] = tmp, tag = true;
                }
            }
        }
        for (int i = 1; i <= n; i++){
            my_coreness[i] = HI[round][i];
        }
    }
    bool solve(int h, bool asyn, bool opt2, bool opt3){
        init_edge2();
        //clock_t t = clock();
        cal_deg(h);
        //double t1 = (clock() - t) * 1.0 / CLOCKS_PER_SEC;
        //cout << "ok" << endl;
        //cal_coreness_hLB();
        // t2 = (clock() - t) * 1.0 / CLOCKS_PER_SEC;
        //cout << "ok" << endl;
        int Round1 = 0, Round2 = 0, Cnt1 = 0, Cnt2 = 0;
        int round = core_decomposition(h, asyn, opt2, opt3,
                                       Round1, Round2, Cnt1, Cnt2);
        //double t3 = (clock() - t) * 1.0 / CLOCKS_PER_SEC;
        //printf("%.2f %.2f %.2f\n", t1, t2 - t1, t3 - t2 + t1);
        bool tag = true;
        for (int i = 1; i <= n; i++){
            //printf("%d %d %d\n", i, coreness[i], HI[round][i]);
            //if (coreness[i] != HI[round][i]) tag = false;
        }
        return tag;
    }
}G;

//struct H_index{
//    int ;
//}H[2];

int main()
{
    //G.input();
    //G.cal_coreness_baseline();
    //for (int h = 1; h <= 5; h++){
    //srand(123456);
    freopen("cegn.txt", "r", stdin);
    int T;
    scanf("%d", &T);
    for (int cas = 1; cas <= T; cas++){
        G.input();
        for (int h = 1; h <= 5; h++){
            if (G.solve(h, true, true, true))
                cout << "Yes" << endl;
                //continue;
            else{
                printf("%d\n", h);
                G.output();
                return 0;
            }
        }
    }
    return 0;
}
//int main(int argc,char *argv[])
//{
//    int H = atoi(argv[2]);
//    char file_name[100], output_name[100];
//    sprintf(file_name, "%s.txt", argv[1]);
//    sprintf(output_name, "%s.out", argv[1]);
//    //printf("%s\n%s\n", file_name, output_name);
//    freopen(file_name, "r", stdin);
//    freopen(output_name, "w", stdout);
//    int T;
//    scanf("%d", &T);
//    for (int cas = 1; cas <= T; cas++){
//        G.input();
//        for (int h = 1; h <= H; h++){
//            if (G.solve(h, true, true, false))
//                cout << "Yes" << endl;
//                //continue;
//            else{
//                printf("%d\n", h);
//                G.output();
//                return 0;
//            }
//        }
//    }
//    return 0;
//}
/*
2

8 11
1 2
2 3
2 8
2 5
3 4
4 5
5 6
5 8
5 7
6 7
7 8

8 11
1 2
1 7
2 3
3 4
3 7
4 5
4 7
5 6
5 7
6 7
7 8

9 12
1 2
1 8
2 3
3 4
3 7
3 8
4 5
5 6
6 7
7 8
7 9
8 9

8 11
1 2
1 7
2 3
3 4
3 7
4 5
4 7
5 6
5 7
6 7
7 8

9 11
1 2
1 6
2 3
3 4
4 5
5 6
5 9
6 7
6 9
7 8
8 9

7 14
1 2
2 3
3 4
4 5
5 6
6 7
3 1
2 4
7 2
5 2
5 1
1 6
4 7
7 5

4 5
1 2
2 3
3 4
4 1
2 4
*/

